High Dimensional Restrictive Federated Model Selection with multi-objective Bayesian Optimization over shifted distributions

A novel machine learning optimization process coined Restrictive Federated Model Selection (RFMS) is proposed under the scenario, for example, when data from healthcare units can not leave the site it is situated on and it is forbidden to carry out training algorithms on remote data sites due to either technical or privacy and trust concerns. To carry out a clinical research under this scenario, an analyst could train a machine learning model only on local data site, but it is still possible to execute a statistical query at a certain cost in the form of sending a machine learning model to some of the remote data sites and get the performance measures as feedback, maybe due to prediction being usually much cheaper. Compared to federated learning, which is optimizing the model parameters directly by carrying out training across all data sites, RFMS trains model parameters only on one local data site but optimizes hyper-parameters across other data sites jointly since hyper-parameters play an important role in machine learning performance. The aim is to get a Pareto optimal model with respective to both local and remote unseen prediction losses, which could generalize well across data sites. In this work, we specifically consider high dimensional data with shifted distributions over data sites. As an initial investigation, Bayesian Optimization especially multi-objective Bayesian Optimization is used to guide an adaptive hyper-parameter optimization process to select models under the RFMS scenario. Empirical results show that solely using the local data site to tune hyper-parameters generalizes poorly across data sites, compared to methods that utilize the local and remote performances. Furthermore, in terms of dominated hypervolumes, multi-objective Bayesian Optimization algorithms show increased performance across multiple data sites among other candidates.

==> fig/eaf_ggplot.R <==
#' @title
#' @description
#' @param data value
#' @param var.names vector of names for two objective
#' @param group.name learner name for example
#' @param replication.name Column indicating which replicatino is used
#' @param data.name dataset name
#' @param percentiles value
#' @return returndes
#' @examples 
#' library(eaf)
#' eaf.path <- system.file(package="eaf")
#' x <- read.data.sets(file.path(eaf.path, "extdata","example1_dat"))
#' eafs(points = x[,1:2], sets = x[,3])
#' df = rbind(x, x)
#' df$ds = "ds1"
#' df[(nrow(x) +1) : nrow(df),"ds"] = "ds2"
#' df$group = "group1"
#' eafGGPlot(data = df, var.names = c("V1", "V2"), group.name = "group", replication.name = "set", data.name = "ds")


reduceFromList = function() {
  library(data.table)
  res.list = lapply(res, FUN = function(res) {
    onres = res
    onres$repl = res$repl
    onres$ds = "ds1"
    tb = genTable(onres = onres)
    tb
})
  res.table = rbindlist(res.list)
  dtb = res.table

}
function() {
  library(batchtools)
  reg = loadRegistry("reg_dortmund_snicker", conf.file = NA)
  reg = loadRegistry("openml_gina_kmeans_snicker", conf.file = NA)
  reg$writeable = T
  res.table = reduceResultsDataTable(ids = findDone(), fun = function(job, res) {
    onres = res
    onres$repl = job$repl
    onres$ds = "ds1"
    tb = genTable(onres = onres)
    tb
})

  dtb = rbindlist(res.table[, result])
  save(dtb, file = "gina_kmeans_snicker_res_table.RData")
  #df_glmnet =  dtb[lrn.id == "classif.glmnet"]
  #eafGGPlot(data = as.data.frame(df_glmnet), var.names = c("mf", "ms"), group.name = "algo", replication.name = "repl", data.name = "lrn.id", percentiles = c(0, 50, 100))
  #
  #
  pdf("eaf_geo_andrea_bs23.pdf")
  eafGGPlot(data = as.data.frame(dtb), var.names = c("mf", "ms"), group.name = "algo", replication.name = "repl", data.name = "lrn.id", percentiles = c(0, 50, 100))
  dev.off()

  pdf("eaf_geo_andrea_ms_ge.pdf")
  eafGGPlot(data = as.data.frame(dtb), var.names = c("ms", "ge"), group.name = "algo", replication.name = "repl", data.name = "lrn.id", percentiles = c(0, 50, 100))
  dev.off()

  pdf("eaf_geo_andrea_mf_ge.pdf")
  eafGGPlot(data = as.data.frame(dtb), var.names = c("mf", "ge"), group.name = "algo", replication.name = "repl", data.name = "lrn.id", percentiles = c(0, 50, 100))
  dev.off()


  #   car::scatter3d(x = dtb$mf, y = dtb$ms, z = dtb$ge, groups = as.factor(dtb$algo), grid = F, surface = T, ellipsoid = F, surface.col = c("#999999", "#E69F00"))
  #   car::scatter3d(x = dtb$mf, y = dtb$ms, z = dtb$ge, groups = as.factor(dtb$algo), grid = F, surface = F, ellipsoid = T, surface.col = c("#999999", "#E69F00"))
  #   car::scatter3d(x = dtb$mf, y = dtb$ms, z = dtb$ge, groups = as.factor(dtb$algo), grid = F, surface = F)
  # 
  mcolors <- c("#00FF00", "#FF0000", "#0000FF")
  colors <- mcolors[as.integer(as.factor(dtb$lrn.id))]
  selcols = c("mf", "ms", "ge")
  df = as.data.frame(dtb[, ..selcols])
  scatterplot3d(df, pch = 16, color=colors)
  open3d(windowRect=c(100,100,700,700))
  rgl.postscript("scatter3d.pdf",fmt="pdf")
  #plot3d(x=df$var1, y=df$var2, z=df$var3, col=as.numeric(df$var4), size=0.5, type='s',xlab="var1",ylab="var2",zlab="var3")
  source('addgrids3d.r')
  pdf("scatterplot3d.pdf")
  pch2 = c(1,3)
  pchs = pch2[as.integer(as.factor(dtb$algo))]
  scatterplot3d(df, pch = 16, grid=FALSE, box=FALSE, colors = colors)
  s3d = scatterplot3d(df, pch = pchs, grid=FALSE, box=FALSE, colors = colors)
  addgrids3d(df, grid = c("xy", "xz", "yz"))
  text(s3d$xyz.convert(df), labels = dtb$lrn.id,cex= 0.7, col = "steelblue")
  legend("bottom", legend = levels(as.factor(dtb$algo)), col =  c("#00FF00", "#FF0000", "#0000FF"), pch = c(1,3), inset = -0.08, xpd = TRUE, horiz = TRUE)
  dev.off()
}

normalizeTable = function(dtb) {
  dtb2 = dtb[lrn.id == "classif.glmnet"]
  #best = dtb2[, .(smf = min(mf), sge = min(ge), sms = min(ms)), by = .(lrn.id)]
  best = dtb2[, .(smf = min(mf), sge = min(ge), sms = min(ms))]
  dtc = dtb2
  fun.sub = function(x) x - best
  temp = dtb2[, fun.sub(.SD[, .(mf, ge, ms)]), by = seq_len(nrow(dtb2))]
  dtc[, c("mf", "ge", "ms") := temp[, .(mf, ge, ms)]]
  #dtc[, .(mf, ge, ms) := temp[, .(mf, ge, ms)]]
  dtc
  final = dtc[, lapply(.SD, mean), .SDcols = c("mf", "ge", "ms"), by = .(algo)]
  final$algo
  pchs = c(1, 3)
  pchs = pchs[as.integer(as.factor(final$algo))]
  pdf("agg_openml_gina.pdf")
  s3d = scatterplot3d(data = final, x = final$mf, y = final$ms, z = final$ge, angle = 55, type = "h", pch = pchs)
  legend("bottom", legend = levels(as.factor(final$algo)), pch = pchs, inset = -0.08, xpd = TRUE, horiz = TRUE)
  dev.off()
}



genTable = function(onres) {
  res = onres$res$res
  # single obj
  so = res$gperf_side$bs1
  bs_ind = res$tune_res_bs$mbo.result$best.ind
  sodt = data.table::rbindlist(so[bs_ind])
  sodt$algo = "bs1"

  so2 = res$gperf_side$bs2
  bs_ind = res$tune_res_bs2$mbo.result$best.ind
  sodt2 = data.table::rbindlist(so2[bs_ind])
  sodt2$algo = "bs2"

  so3 = res$gperf_side$bs3
  bs_ind = res$tune_res_bs2$mbo.result$best.ind
  sodt3 = data.table::rbindlist(so3[bs_ind])
  sodt3$algo = "bs3"



  #bs_mmce = res$res$tune_res_bs$mbo.result$y
  lrn.id = res$tune_res_bs$learner$id
  print(lrn.id)
  ## multi obj
  ind = res$tune_res_pr$ind
  res$tune_res_pr$y
  pareto.list = res$gperf_side$pr[ind]
  list.dt = data.table::rbindlist(pareto.list)
  list.dt$algo = "pr"
  ns = names(pareto.list[[1]])
  major_name = ns[res$major_level]
  msns = setdiff(ns, c(major_name, res$test_name))
  bspr = rbind(sodt, sodt2, sodt3, list.dt)
  bspr = as.data.frame(bspr)
  bspr$major_name = major_name
  bspr$test_name = res$test_name
  bspr$lrn.id = lrn.id
  bspr$mf = bspr[, major_name]
  bspr$ge = bspr[, res$test_name]
  bspr$ms = rowMeans(bspr[, msns])
  bspr$ds = onres$ds
  bspr$repl = onres$repl
  bspr
}




eafGGPlot = function(data, var.names, group.name, replication.name, data.name, percentiles = 50 ) {
   require(ggplot2)
   d = do.call(rbind, lapply(split(data, data[, data.name]), function(d) {
     eaf = eaf:::eafs(points = d[, var.names], sets = d[, replication.name], groups = d[, group.name], percentiles = percentiles)
     names(eaf) = c(var.names, "percentiles", group.name)
     eaf$dataset = d[1, data.name]
     eaf
   }))

   x.max = max(d[, var.names[1L]])
   y.max = max(d[, var.names[2L]])

   d.splitted = split(d, d[, c(group.name, "percentiles", "dataset")])

   f = function(x) {
     x.min2 = min(x[, var.names[1L]])
     y.min2 = min(x[, var.names[2L]])
     group = x[1L, group.name]
     percentiles = x[1L, "percentiles"]

     points = data.frame(c(x.min2, x.max), c(y.max, y.min2), 
percentiles, group)
     names(points) = c(var.names, "percentiles", group.name)
     points$dataset = x[1, "dataset"]

     rbind(points[1L, ], x, points[2L, ])

   }

   d.splitted2 = lapply(d.splitted, f)
   d2 = do.call(rbind, d.splitted2)
   d2$percentiles = as.factor(d2$percentiles)

   p = ggplot(data = d2, ggplot2::aes_string(var.names[1L], var.names[2L],
     colour = group.name, linetype = "percentiles")) +
     geom_line() + facet_wrap("dataset")
   p
}

